Reward Modeling with Weak Supervision for Language Models

Recent advancements in large language models (LLMs) have led to their increased application across various tasks, with reinforcement learning from human feedback (RLHF) being a crucial part of their training to align responses with user intentions. In the RLHF process, a reward model is trained using responses preferences determined by human labelers or AI systems, which then refines the LLM through reinforcement learning. This work introduces weak supervision as a strategy to extend RLHF datasets and enhance reward model performance. Weak supervision employs noisy or imprecise data labeling, reducing reliance on expensive manually labeled data. By analyzing RLHF datasets to identify heuristics that correlate with response preference, we wrote simple labeling functions and then calibrated a label model to weakly annotate unlabeled data. Our evaluation show that while weak supervision significantly benefits smaller datasets by improving reward model performance, its effectiveness decreases with larger, originally labeled datasets. Additionally, using an LLM to generate and then weakly label responses offers a promising method for extending preference data.

==> images/plot_generation/plot-generate.py <==
import pandas as pd
import matplotlib.pyplot as plt

def create_plot(data, title):
    plt.figure(figsize=(10, 6))

    plt.plot(data["Weakly Labelled"], data["F1"], marker='o', color='#1971C2', label='Evaluation F1')
    baseline_f1 = data["F1"].iloc[-1]
    plt.axhline(y=baseline_f1, color='#F08C00', linestyle='--', label='Baseline F1', linewidth=2)

    plt.title(title)

    # Text annotation on the line
    plt.text(x=0.5 * max(data["Weakly Labelled"]), y=baseline_f1 + 0.2, s=f'Baseline F1 = {baseline_f1:.2f}', color='#F08C00', fontsize=16)

    # Increased font sizes for axes and ticks
    plt.xlabel("Weakly Labelled Samples", fontsize=20)
    plt.ylabel("Evaluation F1", fontsize=20)
    plt.xticks(fontsize=16)
    plt.yticks(fontsize=16)

    plt.legend(fontsize=18)
    plt.grid(True)

    plt.show()

    plt.close()

csv_path = './results.csv'
df = pd.read_csv(csv_path)
df.rename(columns={
    'Samples Originially Labelled': 'Originally Labelled (Train)',
    'Samples Weakly Labelled': 'Weakly Labelled',
    'F1 Score': 'F1'
}, inplace=True)
df.drop('Experiment', axis=1, inplace=True)
df['Weakly Labelled'] = df['Weakly Labelled'].fillna(0)

grouped_df = df.groupby(['Underlying Dataset', 'Pretrained Model', 'Originally Labelled (Train)'])

dfs = {}
for name, group in grouped_df:
    dfs[name] = group
    print(name, len(dfs[name]))
    data = dfs[name]
    data = data[['Originally Labelled (Train)', 'Weakly Labelled', 'F1']]

    if len(data) > 2:
        print(f"Plot: Underlying Dataset - {name[0]}, Base Model - {name[1]}, Originally Labelled Samples - {name[2]}")
        print(data)
        create_plot(data, f"Dataset: {name[0]}, Baseline Samples: {name[2]}")




